Better automation of beamline control at HEPS

At the High Energy Photon Source (HEPS) where up to 90 beamlines can be provided in the future, minimisation of workload for individual beamlines and maximisation of knowledge about one beamline that can be applied to other beamlines is essential to minimise the total complexity in beamline control. Presented in this paper are our efforts to achieve these goals by composing relatively simple utilities and mechanisms to automate tasks, and always remembering to keep our automation solutions simple and clear. After an introduction to our choice of basic software in EPICS-based beamline control, the issues encountered in introducing package management to EPICS modules, as well as our solutions to them, are presented; then the design and implementation of our packaging system is concisely discussed. After a presentation of our efforts to reduce the need for self-built multi-device EPICS IOC applications by providing reusable modular IOC executables, our implementation of easily maintainable multi-IOC setups through the separation and minimisation of each user's IOC configurations is given. Finally, the ongoing project of comprehensive beamline services at HEPS to further simplify configuration management on multiple scales, ranging from individual beamline devices to all beamlines at HEPS, is introduced.

==> anc/figsrc/boot-usage.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{Download source archives and files like OpenPGP public keys for repositories:}
\cm{$} ./misc/boot.sh src_get
\cmr{Download dependencies and other useful third-party packages:}
\cm{$} ./misc/boot.sh epel_get
\cmr{Build a RPM package:}
\cm{$} ./misc/boot.sh build epics-base
\cmr{Download useful Python packages and source archives of customised/self-developed packages:}
\cm{$} ./misc/boot.sh pypi_get
\cmr{Build a customised/self-developed Python package:}
\cm{$} ./misc/boot.sh pybuild ophyd
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{Create the \texttt{base} container image:}
\cm{$} ./misc/dboot.sh base
\cmr{Download external files used to build RPM packages:}
\cm{$} ./misc/dboot.sh base 'src_get; epel_get'
\cmr{Build EPICS base and synApps:}
\cm{$} ./misc/dboot.sh base 'build epics-base; build epics-synApps_core;
      build epics-synApps_useful; build epics-synApps_extras'
\cmr{Create the \texttt{epics} container image, where base and synApps are preloaded:}
\cm{$} ./misc/dboot.sh epics
\cmr{Build some extra EPICS modules:}
\cm{$} ./misc/dboot.sh epics build epics-medm epics-motorAcsMotion epics-ADGenICam
\end{CVerbatim}
\end{document}



==> anc/figsrc/builder-skel.tex <==
\input{utils.tex}
\usepackage[edges]{forest}
\usetikzlibrary{decorations.pathreplacing, calc}
\forestset{nprune/.style = {text = black!66}, eprune/.style = {edge = black!66}}
\tikzset{
	x = \baselineskip, y = \baselineskip,
	note/.style = {anchor = east, font = \rmfamily\itshape, black!66}
}
\begin{document}
\newcommand*{\st}{\vphantom{ly}}
\let\u\baselineskip
\begin{forest}
	for tree = {folder, grow' = 0, fit = band, s sep = 0, font = \ttfamily}
	[.
		[misc
			[docker [{Dockerfile, ...}]]
			[pybuild [{ophyd-1.6.1.patch, ophyd.sh, ...}]]
			[{boot.sh, dboot.sh, pybuild.sh}]
			[{SHA512SUMS, SHA512SUMS-iso}]
			[{SHA512SUMS-pyfetch, SHA512SUMS-pypi}]
			[...\st]]
		[SPECS
			[sources [{epics-base-7.0.3.1-softIoc.patch, ...}]]
			[{epics-base.spec, epics-medm.spec, ...}]
			[{fn-build.sh, fn-setup.sh, rpmmacros}]]
		[pypi, nprune [...\st, nprune, eprune]]
		[RPMS, nprune [...\st, nprune, eprune]]
		[SOURCES, nprune [...\st, nprune, eprune]]]
	\newcommand*{\note}[3]%
		{\draw let \p0 = (#1) in (36, \y0) node #2 [note] {(#3)};}
	\newcommand*{\brac}[3]{
		\draw let \p0 = (#1.west), \p1 = (#2), \p2 = (#3)
			in [decorate, decoration = brace, black!66]
			(\x0 - 0.3\u, \y1 + 0.3\u) -- (\x0 - 0.3\u, \y2 - 0.3\u);
	}
	\note{!111}{}{Files used internally by \texttt{dboot.sh}}
	\note{!121}{}{Package definitions for \texttt{pybuild.sh}}
	\note{!13}{}{Core utility scripts}
	\note{$(!14)!0.5!(!15)$}{(A)}{Files related to the chains of trust}
	\note{!16}{}{Other ancillary files}
	\note{!211}{}{Will be linked into \texttt{SOURCES} by \texttt{dboot.sh}}
	\note{!22}{}{Package definitions for rpmbuild}
	\note{!23}{}{``Libraries'' used in \texttt{.spec} files}
	\note{$(!3)!0.5!(!51)$}{(B)}{Will be created by \texttt{dboot.sh}}
	\brac{A}{!14}{!15}
	\brac{B}{!3}{!51}
\end{forest}
\end{document}



==> anc/figsrc/cmd-demo.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\cm{#!../../bin/linux-x86_64/streamApp}
< envPaths
epicsEnvSet("STREAM_PROTOCOL_PATH","$\{TOP\}/iocBoot/$\{IOC\}")

cd "$\{TOP\}"
dbLoadDatabase "dbd/streamApp.dbd"
streamApp_registerRecordDeviceDriver pdbbase
drvAsynIPPortConfigure("T18C","192.168.1.4:5000")

\cm{# In order to load a customised `temp18c.substitutions',}
\cm{# this occurence of `$\{TOP\}' can be changed to `$\{HOME\}'.}
cd "$\{TOP\}/iocBoot/$\{IOC\}"
dbLoadTemplate("temp18c.substitutions","P=xxx:18c1,PORT=T18C,SCAN=1 second")
iocInit
\end{CVerbatim}
\end{document}



==> anc/figsrc/link-refactor.tex <==
\input{utils.tex}
\usepackage{tikz}
\usetikzlibrary{positioning, arrows.meta, calc}
\tikzset{
	sub/.style = {draw = none, font = \rmfamily\large},
	every node/.style = {draw, rectangle, align = center, font = \ttfamily}
}

\begin{document}
\begin{tikzpicture}
	\node (A1)
		{ai, SCAN="1 second"\\DTYP="stream"\\CryMon:18c1\_A};
	\node (C1) [below = 1cm of A1]
		{ao, SCAN="Passive"\\DTYP="s7nodave"\\CryMon:18c1\_AtoPLC};
	\draw [-{Stealth[length = 0.2cm]}] (A1.-105) -- (C1.105)
		node [below left = 0.1cm of A1.-105, draw = none] {FLNK};
	\draw [-{Stealth[length = 0.2cm, reversed]}] (C1.75) -- (A1.-75)
		node [above right = 0.1cm of C1.75, draw = none] {DOL};
	\node [above = 0.25cm of A1.north west, sub] {(a)};

	\node (A2) [right = 1.6cm of A1]
		{ai, SCAN="Passive"\\DTYP="stream"\\CryMon:18c1\_A};
	\node (B2) [below = 1cm of A2]
		{ao, SCAN="1 second"\\DTYP="Soft Channel"\\CryMon:18c1\_Ascan};
	\node (C2) [below = 1.6cm of B2]
		{ao, SCAN="Passive"\\DTYP="s7nodave"\\CryMon:18c1\_AtoPLC};
	\draw [-{Stealth[length = 0.2cm, reversed]}] (B2.120) -- (A2.-120)
		node [above left = 0.1cm of B2.120, draw = none] {DOL PP};
	\draw [-{Stealth[length = 0.2cm]}] (B2.-120) -- (C2.120)
		node [below left = 0.1cm of B2.-120, draw = none] {OUT};
	\node [above = 0.25cm of A2.north west, sub] {(b)};

	\coordinate (Z2) at ($(B2.south)!0.5!(C2.north)$);
	\coordinate (Y2) at ($(Z2) + (2.5cm, 0)$);
	\draw [black!66] ($(Z2) - (2.5cm, 0)$) -- (Y2)
		node [above left = 0.1cm of Y2, draw = none, black!66] {streamApp}
		node [below left = 0.1cm of Y2, draw = none, black!66] {s7nodaveApp};
\end{tikzpicture}
\end{document}



==> anc/figsrc/motor-patch.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\cm{Usage: eg. for the motorAcsMotion module, this patch can be applied with}
\cm{$ cd /path/to/motorAcsMotion/iocs/acsMotionIOC/acsMotionApp}
\cm{$ sed 's/ims/acsMotion/g' /path/to/this.patch | patch -p1}

\textbf{diff -ur imsApp/src/Makefile imsApp/src/Makefile}
\textbf{--- imsApp/src/Makefile    2019-08-17 05:55:38.000000000 +0800}
\textbf{+++ imsApp/src/Makefile    2021-06-18 20:19:33.128733413 +0800}
@@ -36,6 +36,14 @@
 #ifdef SNCSEQ
 ims_LIBS += seq pv
 #endif
\textbf{+#ifdef AUTOSAVE}
\textbf{+ims_DBD += asSupport.dbd}
\textbf{+ims_LIBS += autosave}
\textbf{+#endif}
\textbf{+#ifdef DEVIOCSTATS}
\textbf{+ims_DBD += devIocStats.dbd}
\textbf{+ims_LIBS += devIocStats}
\textbf{+#endif}
 
 # ims_registerRecordDeviceDriver.cpp derives from ims.dbd
 ims_SRCS += ims_registerRecordDeviceDriver.cpp
\end{CVerbatim}
\end{document}



==> anc/figsrc/pybuild-demo.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cm{# Usage: ./misc/pybuild.sh ophyd do_build}
src="$(src_pypi "$pkg")"
patches="$pkg-1.6.1.patch"
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cm{#!/bin/sh -e}
toppath="$PWD"
buildpath="$toppath"/BUILD
pybuild="$toppath"/misc/pybuild

src_pypi() \{
	local f g
	f="$(ls "$toppath/pypi/orig/$1"-[0-9]* 2> /dev/null || true)"
	if [ -f "$f" ]; then echo "$f"; return 0; fi
	f="$(ls "$toppath/pypi/$1"-[0-9]*)"
	g=pypi/orig/"$(basename "$f")"
	mv "$f" "$g"; echo "$g"
\}

do_unpack() \{
	local f; f="$(basename "$src")"; case "$src" in
	*.tar.*)
		[ -n "$workdir" ] || workdir="$\{f%.tar.*\}"
		tar -C "$buildpath" -xpf "$src";;
	*) exit 1;;
	esac; workpath="$buildpath/$workdir"
\}

do_prepare() \{ local f; for f in $patches; do patch -p1 < "$pybuild/$f"; done; \}
do_compile() \{ python3 ./setup.py bdist_wheel; \}
do_clean() \{ mv "$workpath"/dist/* pypi; rm -rf "$workpath"; \}
do_build() \{ do_unpack; (cd "$workpath"; do_prepare; do_compile); do_clean; \}

pkg="$1"; shift; set -x; . "$pybuild"/"$pkg".sh; eval "$@"
\end{CVerbatim}
\end{document}



==> anc/figsrc/run-script.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cm{#!/bin/sh -e}
cd ~/iocBoot/iocSoft
exec softIoc -m 'C=BL3W1:,M=mono:,SCAN=1 second,IOC=BL3W1:Stats:mono:' \bs
    -d mono.db -d /opt/epics/support/iocStats/db/iocAdminCore.db
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cm{#!/bin/sh -e}
cd /opt/epics/support/StreamDevice/iocBoot/iocThermo
exec ../../bin/linux-x86_64/streamApp ~/iocBoot/iocThermo/temp18c.cmd
\end{CVerbatim}

\begin{CVerbatim}
\sub{(c)}\cm{$} ioc-start mono temp18c
mono: starting procServ
temp18c: starting procServ
\cm{$} ioc-stop mono temp18c
mono: killing procServ
temp18c: killing procServ
\end{CVerbatim}
\end{document}



==> anc/figsrc/spec-skel.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}_mv_build() \{ if [ -d "$2" ]; then sudo rmdir "$2"; fi; sudo mv "$1" "$2"; \}
_mv_dest() \{ mkdir -p "$2"; sudo mv "$1" "$2"; sudo mkdir "$1"; \}
_mv_me() \{
	local dest="$1" d; shift
	for d in "$@"; do mkdir -p "$dest$d";
	find "$d" -mindepth 1 -maxdepth 1 -not -user root \bs
		-exec mv -t "$dest$d" '\{\}' '+'
	sudo chown root:root "$d"; done
\}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}%epics_arch linux-%\{_arch\}
%epics_root /opt/epics
%etop_synapps %\{epics_root\}/support
%_chown_me sudo chown "$(id -nu):$(id -ng)"
%_mv_me _mv_me %\{buildroot\}
\end{CVerbatim}

\begin{CVerbatim}
\sub{(c)}%build
. %\{_specdir\}/fn-build.sh
cd %\{etop_synapps\}/motor; %_chown_me db dbd lib/%\{epics_arch\}; cd modules
_mv_build %\{_builddir\}/%\{name\}/%\{repo\} %\{repo\}; cd %\{repo\}
make %\{?_smp_mflags\} CMD_CXXFLAGS="%\{optflags\}"

%install
. %\{_specdir\}/fn-build.sh
mtrdir=%\{etop_synapps\}/motor
%_mv_me "$mtrdir"/db "$mtrdir"/dbd "$mtrdir"/lib/%\{epics_arch\}
_mv_dest "$mtrdir"/modules/%\{repo\} %\{buildroot\}"$mtrdir"/modules
\end{CVerbatim}
\end{document}



==> anc/figsrc/token-service.tex <==
\input{utils.tex}
\input{verb.tex}
\begin{document}
\begin{CVerbatim}
\sub{(a)}\cmr{The post-installation hook program that runs on each computer undergoing batch deployment}
\cmr{is a shell script that includes the following line of command, where \texttt{10.0.2.2} is the IP}
\cmr{address of the installation server, \texttt{get_mac} prints the MAC address of the current host, and}
\cmr{\texttt{do_config} configures the current host according to the token in its input:}
get_mac | socat tcp:10.0.2.2:9999 -,ignoreeof | do_config
\end{CVerbatim}

\begin{CVerbatim}
\sub{(b)}\cmr{At the heart of the token service is the following shell script, supposedly as \texttt{./token.sh},}
\cmr{which assigns auto-incrementing numeric tokens, but is not ``thread-safe'':}
#!/bin/sh -
[ -f /tmp/token.txt ] && token="$(cat /tmp/token.txt)" || token=0
timeout 5 sed "s/^/$token{\bs\bs}t/; q" >&2 || exit 1
echo "$token"; expr "$token" + 1 > /tmp/token.txt
\end{CVerbatim}

\begin{CVerbatim}
\sub{(c)}\cmr{The token service, which saves the mapping table from tokens to MAC addresses to the file}
\cmr{\texttt{token.log}, implemented na\"ively:}
\cm{$} socat tcp-listen:9999,reuseaddr,fork exec:./token.sh 2> token.log
\cmr{The correctly implemented token service, with \texttt{token.sh} run in a critical section:}
\cm{$} socat tcp-listen:9999,reuseaddr,fork \bs
      exec:'flock /tmp/token.lock ./token.sh' 2> token.log
\end{CVerbatim}
\end{document}



==> anc/figsrc/trust-chain.tex <==
\input{utils.tex}
\usepackage{tikz}
\usetikzlibrary{decorations.pathreplacing}
\tikzset{
	x = \baselineskip, y = \baselineskip,
	every node/.style = {anchor = west},
	rr/.style = {anchor = east, font = \ttfamily},
	cc/.style = {anchor = center}
}

\begin{document}
\begin{tikzpicture}
	\node at (-1, 0) [rr] {SHA512SUMS-pyfetch};
	\node at (-1, 1.5) [rr] {SHA512SUMS-pypi};
	\node at (-1, 4.5) [rr] {SHA512SUMS};
	\node at (-1, 6) [rr] {SHA512SUMS-iso};
	\draw [decorate, decoration = brace] (-0.4, 0.7) -- (-0.4, 2.3);
	\draw [decorate, decoration = brace] (-0.4, 3.7) -- (-0.4, 5.3);
	\draw (-0.75, 0) -- (-0.25, 0) (-0.75, 6) -- (-0.25, 6);

	\node at (0, 0) {Source archives for self-developed Python pkgs};
	\node at (0, 1) {Source archives for customised Python pkgs};
	\node at (0, 2) {Useful Python pkgs from PyPI};
	\node at (0, 4) {Source archives for \emph{RPM} pkgs};
	\node at (0, 5) {\texttt{.repo} \& pubkeys for ext.\ repos};
	\node at (0, 6) {CentOS \texttt{Everything} \texttt{.iso} file};
	\draw (11.75, 6) -- (13, 6) (12.5, 5) -- (13, 5)
		(12.75, 3) -- (12.75, 5) (12.75, 3) -- (13, 3);

	\node at (13.25, 3) {Useful ext.\ pkgs};
	\node at (13.25, 5) {Ext.\ deps};
	\node at (13.25, 6) {Base pkgs};
	\draw [dashed] (12, 4) -- (17.25, 4);
	\draw [dashed] (12.25, 2) -- (19.5, 2);

	\node at (18.5, 0.5) {Used by \texttt{pybuild.sh}};
	\node at (20.75, 2.5) {Used as is};
	\node at (18.5, 5) {Used by \emph{rpmbuild}};
	\draw [decorate, decoration = brace] (17.9, 1.3) -- (17.9, -0.3);
	\draw [decorate, decoration = brace] (20.15, 3.3) -- (20.15, 1.7);
	\draw [decorate, decoration = brace] (17.9, 6.3) -- (17.9, 3.7);
\end{tikzpicture}
\end{document}



==> anc/figsrc/utils.tex <==
\documentclass{article}
\usepackage{geometry}
\geometry{a4paper, hmargin = {2.5cm, 2cm}}
\pagestyle{empty}



==> anc/figsrc/verb.tex <==
\usepackage{fancyvrb, xcolor}
\DefineVerbatimEnvironment{CVerbatim}{Verbatim}{commandchars = {\\\{\}}}
\addtolength{\parskip}{6pt}
\newcommand{\sub}[1]{\noindent\llap{\large\textrm{#1}\hspace{0.36cm}}}
\newcommand*{\cm}[1]{\textcolor{black!66}{#1}}
\newcommand*{\cmr}[1]{\cm{\rmfamily\itshape#1}}
\newcommand*{\bs}{\char92}


